Quantum multicriticality and emergent symmetry in Dirac systems with two order parameters at three-loop order

Two-dimensional materials with interacting Dirac excitations can host quantum multicritical behavior near the phase boundaries of the semimetallic and two-ordered phases. We study such behavior in Gross--Neveu--Yukawa field theories where $N_f$ flavors of Dirac fermions are coupled to two order-parameter fields with $SO(N_A)$ and $SO(N_B)$ symmetry, respectively. To that end, we employ the perturbative renormalization group up to three-loop order in $4-\epsilon$ spacetime dimensions. We distinguish two key scenarios: (i) The two orders are compatible as characterized by anticommuting mass terms, and (ii) the orders are incompatible. For the first case, we explore the stability of a quantum multicritical point with emergent $SO(N_A\!+\!N_B)$ symmetry. We find that the stability is controlled by increasing the number of Dirac fermion flavors. Moreover, we extract the series expansion of the leading critical exponents for the chiral $SO(4)$ and $SO(5)$ models up to third order in $\epsilon$. Notably, we find a tendency towards rapidly growing expansion coefficients at higher orders, rendering an extrapolation to $\epsilon=1$ difficult. For the second scenario, we study a model with $SO(4) \simeq SO(3) \times SO(3)$ symmetry, which was recently suggested to describe criticality of antiferromagnetism and superconductivity in Dirac systems. However, it was also argued that a physically admissible renormalization-group fixed point only exists for $N_f$ above a critical number $N_{c}^>$. We determine the corresponding series expansion at three-loop order as $N_{c}^>\approx 16.83-7.14\epsilon-7.12\epsilon^2$. This suggests that the physical choice of $N_f=2$ may be a borderline case, where true criticality and pseudocriticality, as induced by fixed-point annihilation, are extremely challenging to distinguish.

==> anc/IFP_3L.m <==
(* ::Package:: *)

(* In this file, we present the coordinates of the isotropic fixed point at three-loop order, as well as its critical exponents. *)

g2FP = \[Epsilon]/(4 - N + 2*Nf) - (\[Epsilon]*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(4 - N - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(8*(N - 2*(2 + Nf))^3) - (\[Epsilon]^3*(N^8*(202 + 53*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 48*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + N^7*(2556 + 382*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 1632*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3] + Nf*(6644 + 304*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] - 192*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) + 4*N^6*(-4684 - 3437*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 4656*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3] + Nf*(38218 + 1800*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] - 1632*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + Nf^2*(2856 + 5*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 48*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) + 4096*(608 - 16*Nf^5 + 3224*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + Nf^4*(-730 + 8*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) + Nf^3*(-7376 + 189*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) - 9216*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3] + Nf*(-4160 + 6876*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] - 9216*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) - 2*Nf^2*(5368 - 1417*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 1152*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) - 32*N^5*(4504 + 5083*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 4*Nf^3*(67 + 3*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) - 1632*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3] - Nf^2*(7954 + 9*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 204*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 2*Nf*(-14058 - 953*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 1260*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) + 1024*N*(-46*Nf^5 + Nf^4*(-2996 + 23*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) - 8*Nf^3*(4974 + 71*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) + Nf^2*(-52640 + 4614*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] - 3072*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 8*Nf*(-14156 + 75*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 384*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 8*(-1416 - 1871*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 2304*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) + 64*N^2*(-106*Nf^5 + Nf^4*(-15492 + 53*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) - 4*Nf^3*(75892 + 1647*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) + 16*Nf^2*(-15818 + 1161*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 672*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 32*Nf*(-52497 - 856*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 2880*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 16*(-4436 + 9549*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 3456*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) - 32*N^3*(-6*Nf^5 + Nf^4*(3334 + 3*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) + 4*Nf^3*(30776 + 807*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) - 16*Nf*(-63814 + 483*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 384*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) - 4*Nf^2*(19348 + 1507*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 3648*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 16*(-4642 - 7503*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 4416*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3])) - 32*N^4*(65*Nf^4 + 2*Nf^3*(5232 + 173*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]) - 4*Nf^2*(13762 + 105*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 654*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 12*(-1360 + 463*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 1112*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]) + 2*Nf*(25744 - 3815*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)] + 5904*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)]*Zeta[3]))))/(64*(8 + N)^4*(N - 2*(2 + Nf))^5*Sqrt[N^2 + 4*N*(-2 + 5*Nf) + 4*(4 + 28*Nf + Nf^2)])


\[Lambda]FP = ((-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/((8 + N)*(N - 2*(2 + Nf))) + ((-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^2)/(2*(8 + N)^3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) + \[Epsilon]^3*(-(((((-512*Nf)/(-4 + N - 2*Nf)^2 - (64*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(N - 2*(2 + Nf))) - (256*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))) + (256*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(N - 2*(2 + Nf))^2) + (32*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(N - 2*(2 + Nf))^2))*\[Epsilon]^2)/64 - ((322 + 65*N)*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3*\[Epsilon]^4)/(16*(8 + N)^3*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^3) + (185*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^4*\[Epsilon]^4)/(4*(8 + N)^4*(N - 2*(2 + Nf))^4) + (N*(922 + 33*N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^4*\[Epsilon]^4)/(64*(8 + N)^4*(N - 2*(2 + Nf))^4) - ((-12 + 5*N)*Nf*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^4)/(2*(8 + N)^3*(-4 + N - 2*Nf)^2*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) + (Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^4)/((8 + N)^3*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^4) - (63*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^4)/(4*(8 + N)^5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^5) - (27*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^4)/(8*(8 + N)^5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^5) + ((-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))^2*\[Epsilon]^4)/((8 + N)^6*((-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2)*(N - 2*(2 + Nf))^6) + (N*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))^2*\[Epsilon]^4)/(8*(8 + N)^6*((-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2)*(N - 2*(2 + Nf))^6) - (12*Nf*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - ((-12 + 5*N)*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(4*(8 + N)*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^4) + (Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(8*(8 + N)*(N - 2*(2 + Nf))^5) - (Nf*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(4*(8 + N)^3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^6) - (Nf*\[Epsilon]^2*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2)^2)/(8*(N - 2*(2 + Nf))^6) + (\[Epsilon]^3*((-2048*Nf)/(-4 + N - 2*Nf)^3 - (64*(-12 + 5*N)*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))) + (64*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^2) - (672*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3)/((8 + N)^3*(N - 2*(2 + Nf))^3) - (144*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3)/((8 + N)^3*(N - 2*(2 + Nf))^3) - (32*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/((8 + N)^3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) - (128*Nf*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/((8 + N)^3*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) + (256*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/((8 + N)^4*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^4) + (32*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/((8 + N)^4*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^4) - (128*Nf*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((-4 + N - 2*Nf)*(N - 2*(2 + Nf))^3*\[Epsilon]) - (32*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((8 + N)*(N - 2*(2 + Nf))^4*\[Epsilon])))/64 + (3*(22 + 5*N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^4*\[Epsilon]^4*Zeta[3])/(2*(8 + N)^4*(N - 2*(2 + Nf))^4) + (Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon]^4*(208 + 836*N + 39*N^2 - 192*Nf - 24*N*Nf + (2208 - 24*N*(10 + N))*Zeta[3]))/(16*(8 + N)^2*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^2) + (Nf*\[Epsilon]^4*(3*N*(96 - 9*N + 4*Nf) - 128*(2 + 5*Nf + 3*Zeta[3])))/(4*(-4 + N - 2*Nf)^4) - (Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4*(-11*N^2 + 312*N*Nf - 48*(-14 + N)*N*Zeta[3] - 16*(216 + 58*N - 89*Nf + 156*Zeta[3])))/(16*(8 + N)*(-4 + N - 2*Nf)^3*(N - 2*(2 + Nf))))/(-\[Epsilon]^4 - (4*Nf*\[Epsilon]^4)/(-4 + N - 2*Nf) + (8*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4)/((8 + N)*(N - 2*(2 + Nf))) + (N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4)/((8 + N)*(N - 2*(2 + Nf))))) + (((16*Nf*\[Epsilon]^4)/(-4 + N - 2*Nf) + (4*Nf*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4)/((8 + N)*(N - 2*(2 + Nf))))*(((64/(-4 + N - 2*Nf) - (64*(N - 2*(2 + Nf)))/(-4 + N - 2*Nf)^2)*\[Epsilon]^2)/64 + (3*(2 + N)*(-8 + N - 5*Nf)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4)/(4*(8 + N)*(-4 + N - 2*Nf)^3*(N - 2*(2 + Nf))) + ((-2 - N)*(-92 + N + 30*Nf)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon]^4)/(64*(8 + N)^2*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^2) - ((-8 - N)*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3*\[Epsilon]^4)/(64*(8 + N)^3*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^3) - ((2 + N)*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^4)/(2*(8 + N)^3*(-4 + N - 2*Nf)^2*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))))*\[Epsilon]^4)/(8*(8 + N)^4*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^4) + (3*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - (3*N*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) + (27*N^2*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(64*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) + (9*Nf*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(4*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(4*(8 + N)*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^4) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon]^3*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/(64*(8 + N)^2*(N - 2*(2 + Nf))^5) - (\[Epsilon]^2*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2)^2)/(64*(N - 2*(2 + Nf))^5) + (\[Epsilon]^3*(512/(-4 + N - 2*Nf)^3 - (512*N)/(-4 + N - 2*Nf)^3 + (72*N^2)/(-4 + N - 2*Nf)^3 + (384*Nf)/(-4 + N - 2*Nf)^3 - (64*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))) - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^2) + (8*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((N - 2*(2 + Nf))^3*\[Epsilon]) - (16*(32*(N - 2*(2 + Nf)) - 8*N*(N - 2*(2 + Nf)) + 16*Nf*(N - 2*(2 + Nf)) + 8*(N - 2*(2 + Nf))^2 + 64*\[Epsilon] + N*(-64 + 9*N)*\[Epsilon] + 48*Nf*\[Epsilon] - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon])/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*\[Epsilon])/(8 + N)^2))/((-4 + N - 2*Nf)*(N - 2*(2 + Nf))^2*\[Epsilon])))/64 + (\[Epsilon]^4*(N^3*(-109 + 48*Zeta[3]) + N^2*(756 + 86*Nf - 96*(-3 + Nf)*Zeta[3]) + 32*(40 + 10*Nf + Nf^2 + 36*(2 + Nf)*Zeta[3]) + 16*N*(-164 - 17*Nf + 12*Nf^2 - 12*(9 + Nf)*Zeta[3])))/(64*(-4 + N - 2*Nf)^4)))/((-\[Epsilon]^4 + (2*(N - 2*(2 + Nf))*\[Epsilon]^4)/(-4 + N - 2*Nf))*(-\[Epsilon]^4 - (4*Nf*\[Epsilon]^4)/(-4 + N - 2*Nf) + (8*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4)/((8 + N)*(N - 2*(2 + Nf))) + (N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*\[Epsilon]^4)/((8 + N)*(N - 2*(2 + Nf))))))


etaPhi3L = -((Nf*\[Epsilon])/(-4 + N - 2*Nf)) + (((-128*Nf)/(-4 + N - 2*Nf)^2 + (16*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(-4 + N - 2*Nf)^2) + (8*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(-4 + N - 2*Nf)^2) + 2*Nf*((-16*N)/(-4 + N - 2*Nf)^2 + (8*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(N - 2*(2 + Nf))^3))*\[Epsilon]^2)/128 + (\[Epsilon]^3*((-4*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3)/((8 + N)^3*(-4 + N - 2*Nf)^3) + 2*((-8*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3)/((8 + N)^3*(-4 + N - 2*Nf)^3) + (8*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/((8 + N)^4*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3)) + N*(-(((-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*((-20*Nf)/(-4 + N - 2*Nf) + (4*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf))))/((8 + N)^2*(-4 + N - 2*Nf)^2)) + (8*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/((8 + N)^4*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3)) - (2*Nf*(256 + 144*Nf - 192*Zeta[3]))/(-4 + N - 2*Nf)^3 - 4*Nf*((-8*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)*(N - 2*(2 + Nf))^3) + ((-124*N)/(-4 + N - 2*Nf) - (40*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)) + (96*N*Zeta[3])/(-4 + N - 2*Nf))/(-4 + N - 2*Nf)^2) + 2*Nf*((2*N*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)*(N - 2*(2 + Nf))^3) - ((-30*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(-4 + N - 2*Nf)^2) - (5*N*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(-4 + N - 2*Nf)^2) + 8*N*((-5*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)^2) - (-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2)/(4*(N - 2*(2 + Nf))^3)) + (N*(-40 + 53*N + 56*Nf - 48*(-2 + N)*Zeta[3]))/(-4 + N - 2*Nf)^2)/(-4 + N - 2*Nf) + 64*((-3*(2 + N)*(-8 + N - 5*Nf)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(4*(8 + N)*(-4 + N - 2*Nf)^4) + ((2 + N)*(-92 + N + 30*Nf)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(64*(8 + N)^2*(-4 + N - 2*Nf)^4) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3)/(64*(8 + N)^2*(-4 + N - 2*Nf)^4) - (3*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) + (3*N*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - (27*N^2*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(64*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - (9*Nf*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(4*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) + (64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2)^2/(64*(N - 2*(2 + Nf))^5) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(4*(8 + N)*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^4) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(64*(8 + N)^2*(N - 2*(2 + Nf))^5) - ((-2 - N)*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/(2*(8 + N)^3*(-4 + N - 2*Nf)^2*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) - ((-2 - N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/(8*(8 + N)^4*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^4) - (N^3*(-109 + 48*Zeta[3]) + N^2*(756 + 86*Nf - 96*(-3 + Nf)*Zeta[3]) + 32*(40 + 10*Nf + Nf^2 + 36*(2 + Nf)*Zeta[3]) + 16*N*(-164 - 17*Nf + 12*Nf^2 - 12*(9 + Nf)*Zeta[3]))/(64*(-4 + N - 2*Nf)^4)))))/128


etaPsi3L = -1/4*(N*\[Epsilon])/(-4 + N - 2*Nf) + (N*((-8*(N + 12*Nf))/(-4 + N - 2*Nf)^2 + (8*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(N - 2*(2 + Nf))^3)*\[Epsilon]^2)/256 + (N*\[Epsilon]^3*(((N + 12*Nf)*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)*(N - 2*(2 + Nf))^3) - ((-32*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/((8 + N)*(-4 + N - 2*Nf)^2) - (11*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/((8 + N)^2*(-4 + N - 2*Nf)^2) - ((N + 12*Nf)*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(N - 2*(2 + Nf))^3 + (192 - 248*N + 41*N^2 + 80*Nf + 108*N*Nf - 48*Nf^2 - 48*(4 + (-6 + N)*N)*Zeta[3])/(-4 + N - 2*Nf)^2)/(-4 + N - 2*Nf) + 64*((-3*(2 + N)*(-8 + N - 5*Nf)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(4*(8 + N)*(-4 + N - 2*Nf)^4) + ((2 + N)*(-92 + N + 30*Nf)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(64*(8 + N)^2*(-4 + N - 2*Nf)^4) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^3)/(64*(8 + N)^2*(-4 + N - 2*Nf)^4) - (3*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) + (3*N*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/((-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - (27*N^2*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(64*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) - (9*Nf*(64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(4*(-4 + N - 2*Nf)^2*(N - 2*(2 + Nf))^3) + (64 + N*(-64 + 9*N) + 48*Nf - (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2)^2/(64*(N - 2*(2 + Nf))^5) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(4*(8 + N)*(-4 + N - 2*Nf)*(N - 2*(2 + Nf))^4) - ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2*(-64 - N*(-64 + 9*N) - 48*Nf + (8*(2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))/(8 + N) + ((2 + N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])^2)/(8 + N)^2))/(64*(8 + N)^2*(N - 2*(2 + Nf))^5) - ((-2 - N)*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/(2*(8 + N)^3*(-4 + N - 2*Nf)^2*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^3) - ((-2 - N)*(-4 + N + 2*Nf - Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])*(-3*N^5*(6 + 17*Nf) + N^4*(6*(34 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(-984 + 22*Nf + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])) - 4*N^3*(96 + 33*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(318 - 48*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(-214 + 10*Nf + 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))) + 64*(-84*(4 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) - Nf*(24*(61 + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(964 - 19*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(178 + 10*Nf - 5*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 8*N^2*(-18*(24 + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(3972 - 84*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(834 - 65*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(7 - 2*Nf + Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2])))) + 16*N*(12*(88 + 15*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]) + Nf*(4728 - 552*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + Nf*(296 - 139*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2] + 2*Nf*(5 - 6*Nf + 3*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]))))))/(8*(8 + N)^4*(-4 + N - 2*Nf)*Sqrt[(-4 + N)^2 + 4*(28 + 5*N)*Nf + 4*Nf^2]*(N - 2*(2 + Nf))^4) - (N^3*(-109 + 48*Zeta[3]) + N^2*(756 + 86*Nf - 96*(-3 + Nf)*Zeta[3]) + 32*(40 + 10*Nf + Nf^2 + 36*(2 + Nf)*Zeta[3]) + 16*N*(-164 - 17*Nf + 12*Nf^2 - 12*(9 + Nf)*Zeta[3]))/(64*(-4 + N - 2*Nf)^4))))/256


==> anc/betas_3L.m <==
(* ::Package:: *)


(* Below, we give the 1-,2- and 3-loop contributions to the beta functions and anomalous dimension of the "Type I" models of Sec. III separetely.
Note: The Yukawa couplings yA and yB are complex. conj[...] denotes complex conjugation.
As elaborated on in Sec. IV A, they are identical to the "Type II" RGEs. By applying Eq. (22), the RGEs describe a compatible model. Taking, e.g., both Yukawas to be strictly real, we obtain an incompatible model.  *)
(* At the end of this file, the full 3-loop expressions are given. *)

(* 1-loop anomalous dimensions *)
gamAL1 = (Nf yA conj[yA])/(16 \[Pi]^2)
gamBL1 = (Nf yB conj[yB])/(16 \[Pi]^2)
gam\[Psi]L1 = (NA yA conj[yA]+NB yB conj[yB])/(32 \[Pi]^2)
gamrAL1 = ((2+NA) rA \[Lambda]A+NB rB \[Lambda]AB+2 Nf rA yA conj[yA])/(16 \[Pi]^2 rA)
gamrBL1 = (NA rA \[Lambda]AB+(2+NB) rB \[Lambda]B+2 Nf rB yB conj[yB])/(16 \[Pi]^2 rA)

(* 1-loop beta functions + eps terms *)
betayAL1  = (-8 \[Pi]^2 yA \[Epsilon]+((4-NA+Nf) yA^2+2 NB yB^2) conj[yA]+NB yA yB conj[yB])/(16 \[Pi]^2)
betayBL1  = (-8 \[Pi]^2 yB \[Epsilon]+NA yA yB conj[yA]+(2 NA yA^2+(4-NB+Nf) yB^2) conj[yB])/(16 \[Pi]^2)
beta\[Lambda]AL1  = (-16 \[Pi]^2 \[Epsilon] \[Lambda]A+8 \[Lambda]A^2+NA \[Lambda]A^2+NB \[Lambda]AB^2+4 Nf yA \[Lambda]A conj[yA]-8 Nf yA^2 conj[yA]^2)/(16 \[Pi]^2)
beta\[Lambda]BL1  = (NA \[Lambda]AB^2+\[Lambda]B (-16 \[Pi]^2 \[Epsilon]+(8+NB) \[Lambda]B)+4 Nf yB \[Lambda]B conj[yB]-8 Nf yB^2 conj[yB]^2)/(16 \[Pi]^2)
beta\[Lambda]ABL1  = (\[Lambda]AB (-16 \[Pi]^2 \[Epsilon]+(2+NA) \[Lambda]A+4 \[Lambda]AB+2 \[Lambda]B+NB \[Lambda]B)-4 Nf yB^2 conj[yA]^2+2 Nf yB \[Lambda]AB conj[yB]-4 Nf yA^2 conj[yB]^2+2 Nf yA conj[yA] (\[Lambda]AB-8 yB conj[yB]))/(16 \[Pi]^2)

(* 2-loop anomalous dimensions *)
gamAL2 = (2 \[Lambda]A^2+NA \[Lambda]A^2+NB \[Lambda]AB^2-2 Nf ((4+NA) yA^2+NB yB^2) conj[yA]^2-6 NB Nf yA yB conj[yA] conj[yB]-2 NB Nf yA^2 conj[yB]^2)/(1024 \[Pi]^4)
gamBL2 = (NA \[Lambda]AB^2+2 \[Lambda]B^2+NB \[Lambda]B^2-2 NA Nf yB^2 conj[yA]^2-6 NA Nf yA yB conj[yA] conj[yB]-2 Nf (NA yA^2+(4+NB) yB^2) conj[yB]^2)/(1024 \[Pi]^4)
gam\[Psi]L2 = -((NA (NA+6 Nf) yA^2 conj[yA]^2+2 NA NB yA yB conj[yA] conj[yB]+NB (NB+6 Nf) yB^2 conj[yB]^2)/(2048 \[Pi]^4))
gamrAL2 = -(1/(512 \[Pi]^4 rA))(10 rA \[Lambda]A^2+5 NA rA \[Lambda]A^2+NB rA \[Lambda]AB^2+4 NB rB \[Lambda]AB^2+2 Nf ((-4+5 NA) rA yA^2+NB rA yB^2-2 NB rB yB^2) conj[yA]^2+4 NB Nf rB yB \[Lambda]AB conj[yB]+2 NB Nf (rA-2 rB) yA^2 conj[yB]^2+2 Nf rA yA conj[yA] (2 (2+NA) \[Lambda]A+3 NB yB conj[yB]))
gamrBL2 = -(1/(512 \[Pi]^4 rB))(4 NA rA \[Lambda]AB^2+NA rB \[Lambda]AB^2+10 rB \[Lambda]B^2+5 NB rB \[Lambda]B^2+2 NA Nf (-2 rA+rB) yB^2 conj[yA]^2+4 (2+NB) Nf rB yB \[Lambda]B conj[yB]+2 Nf (NA (-2 rA+rB) yA^2+(-4+5 NB) rB yB^2) conj[yB]^2+2 NA Nf yA conj[yA] (2 rA \[Lambda]AB+3 rB yB conj[yB]))

(* 2-loop beta functions *)
betayAL2  =  1/(1024 \[Pi]^4) (-(((64-64 NA+9 NA^2+24 Nf) yA^3+2 NB (8+Nf) yA yB^2) conj[yA]^2)-2 conj[yA] (4 ((2+NA) yA^2 \[Lambda]A+NB yB^2 \[Lambda]AB)+NB yB ((-8+5 NA+3 Nf) yA^2+4 (NB+Nf) yB^2) conj[yB])+yA ((2+NA) \[Lambda]A^2+NB \[Lambda]AB^2-16 NB yB \[Lambda]AB conj[yB]-NB (2 (8-4 NA+Nf) yA^2+(-16+17 NB+6 Nf) yB^2) conj[yB]^2))
betayBL2  = -(1/(1024 \[Pi]^4))(-yB (NA \[Lambda]AB^2+(2+NB) \[Lambda]B^2)+NA yB ((-16+17 NA+6 Nf) yA^2+2 (8-4 NB+Nf) yB^2) conj[yA]^2+8 (NA yA^2 \[Lambda]AB+(2+NB) yB^2 \[Lambda]B) conj[yB]+yB (2 NA (8+Nf) yA^2+(64-64 NB+9 NB^2+24 Nf) yB^2) conj[yB]^2+2 NA yA conj[yA] (8 yB \[Lambda]AB+(4 NA yA^2+(-8+5 NB) yB^2+Nf (4 yA^2+3 yB^2)) conj[yB]))
beta\[Lambda]AL2  = -(1/(256 \[Pi]^4))(42 \[Lambda]A^3+9 NA \[Lambda]A^3+5 NB \[Lambda]A \[Lambda]AB^2+4 NB \[Lambda]AB^3-16 Nf yA (4 yA^2+NB yB^2) conj[yA]^3+2 NB Nf yB \[Lambda]AB^2 conj[yB]+2 NB Nf yA^2 (\[Lambda]A-2 \[Lambda]AB) conj[yB]^2-2 Nf conj[yA]^2 ((12-5 NA) yA^2 \[Lambda]A-NB yB^2 (\[Lambda]A-2 \[Lambda]AB)+16 NB yA^2 yB conj[yB])-2 Nf yA conj[yA] (-((8+NA) \[Lambda]A^2)-3 NB yB \[Lambda]A conj[yB]+8 NB yA^2 conj[yB]^2))
beta\[Lambda]BL2  = -(1/(256 \[Pi]^4))(4 NA \[Lambda]AB^3+5 NA \[Lambda]AB^2 \[Lambda]B+42 \[Lambda]B^3+9 NB \[Lambda]B^3+2 (8+NB) Nf yB \[Lambda]B^2 conj[yB]+2 Nf ((-12+5 NB) yB^2 \[Lambda]B+NA yA^2 (-2 \[Lambda]AB+\[Lambda]B)) conj[yB]^2-16 Nf yB (NA yA^2+4 yB^2) conj[yB]^3-2 NA Nf yB^2 conj[yA]^2 (2 \[Lambda]AB-\[Lambda]B+8 yB conj[yB])+2 NA Nf yA conj[yA] (\[Lambda]AB^2+3 yB \[Lambda]B conj[yB]-16 yB^2 conj[yB]^2))
beta\[Lambda]ABL2  = 1/(512 \[Pi]^4) (-\[Lambda]AB (5 (2+NA) \[Lambda]A^2+12 (2+NA) \[Lambda]A \[Lambda]AB+(16+NA+NB) \[Lambda]AB^2+12 (2+NB) \[Lambda]AB \[Lambda]B+5 (2+NB) \[Lambda]B^2)+16 (4+NA) Nf yA yB^2 conj[yA]^3-4 Nf yB \[Lambda]AB (2 \[Lambda]AB+(2+NB) \[Lambda]B) conj[yB]+2 Nf ((4-5 NB) yB^2 \[Lambda]AB+yA^2 (2 (2+NA) \[Lambda]A-NA \[Lambda]AB-NB \[Lambda]AB+4 \[Lambda]B+2 NB \[Lambda]B)) conj[yB]^2+16 (4+NB) Nf yA^2 yB conj[yB]^3+2 Nf conj[yA]^2 ((4-5 NA) yA^2 \[Lambda]AB+yB^2 (2 (2+NA) \[Lambda]A-NA \[Lambda]AB-NB \[Lambda]AB+4 \[Lambda]B+2 NB \[Lambda]B)+8 (2 (6+NA) yA^2 yB+(4+NB) yB^3) conj[yB])+2 Nf yA conj[yA] (-2 \[Lambda]AB ((2+NA) \[Lambda]A+2 \[Lambda]AB)+(32-3 NA-3 NB) yB \[Lambda]AB conj[yB]+8 ((4+NA) yA^2+2 (6+NB) yB^2) conj[yB]^2))

(* 3-loop anomalous dimensions *)
gamAL3 = -(1/(65536 \[Pi]^6))(16 \[Lambda]A^3+10 NA \[Lambda]A^3+NA^2 \[Lambda]A^3+4 NB \[Lambda]A \[Lambda]AB^2+2 NA NB \[Lambda]A \[Lambda]AB^2+4 NB \[Lambda]AB^3+2 NB \[Lambda]AB^2 \[Lambda]B+NB^2 \[Lambda]AB^2 \[Lambda]B+10 NB Nf yB \[Lambda]AB^2 conj[yB]-20 NB Nf yA^2 \[Lambda]AB conj[yB]^2-2 NB Nf (-12+13 NB+9 Nf) yA^2 yB conj[yB]^3-Nf yA conj[yA]^3 (2 (44-21 NA) NB yB^2+yA^2 (NA^2 (53-48 Zeta[3])+8 (32+9 Nf-24 Zeta[3])+4 NA (-72+7 Nf+72 Zeta[3])))-2 Nf conj[yA]^2 (10 (2 (2+NA) yA^2 \[Lambda]A+NB yB^2 \[Lambda]AB)+NB yB conj[yB] ((-12+13 NB+9 Nf) yB^2+yA^2 (-36+11 NA+96 Zeta[3]-48 NA Zeta[3])))+Nf yA conj[yA] (5 (3 (2+NA) \[Lambda]A^2+NB \[Lambda]AB^2)-80 NB yB \[Lambda]AB conj[yB]+NB conj[yB]^2 ((-88+42 NA) yA^2+yB^2 (88-105 NB-64 Nf-96 Zeta[3]+48 NB Zeta[3]))))
gamBL3 = -(1/(65536 \[Pi]^6))(2 NA \[Lambda]A \[Lambda]AB^2+NA^2 \[Lambda]A \[Lambda]AB^2+4 NA \[Lambda]AB^3+4 NA \[Lambda]AB^2 \[Lambda]B+2 NA NB \[Lambda]AB^2 \[Lambda]B+16 \[Lambda]B^3+10 NB \[Lambda]B^3+NB^2 \[Lambda]B^3-2 NA Nf (-12+13 NA+9 Nf) yA yB^2 conj[yA]^3+5 Nf yB (NA \[Lambda]AB^2+3 (2+NB) \[Lambda]B^2) conj[yB]-20 Nf (NA yA^2 \[Lambda]AB+2 (2+NB) yB^2 \[Lambda]B) conj[yB]^2-Nf yB conj[yB]^3 (2 NA (44-21 NB) yA^2+yB^2 (NB^2 (53-48 Zeta[3])+8 (32+9 Nf-24 Zeta[3])+4 NB (-72+7 Nf+72 Zeta[3])))+NA Nf yB conj[yA]^2 (-20 yB \[Lambda]AB+conj[yB] (2 (-44+21 NB) yB^2+yA^2 (88-105 NA-64 Nf-96 Zeta[3]+48 NA Zeta[3])))-2 NA Nf yA conj[yA] (-5 \[Lambda]AB^2+40 yB \[Lambda]AB conj[yB]+conj[yB]^2 ((-12+13 NA+9 Nf) yA^2+yB^2 (-36+11 NB+96 Zeta[3]-48 NB Zeta[3]))))
gam\[Psi]L3 = 1/(131072 \[Pi]^6) (NA yA conj[yA]^3 (2 NB (16-6 NA+5 Nf) yB^2+yA^2 (NA^2 (41-48 Zeta[3])+4 (48+10 Nf-3 Nf^2-48 Zeta[3])+NA (-248+54 Nf+288 Zeta[3])))+NA conj[yA]^2 (32 ((2+NA) yA^2 \[Lambda]A+NB yB^2 \[Lambda]AB)+NB yB conj[yB] (2 (16-6 NB+5 Nf) yB^2+yA^2 (-184+99 NA+74 Nf+288 Zeta[3]-144 NA Zeta[3])))+NA yA conj[yA] (-11 ((2+NA) \[Lambda]A^2+NB \[Lambda]AB^2)+128 NB yB \[Lambda]AB conj[yB]+NB conj[yB]^2 ((32-12 NA+10 Nf) yA^2+yB^2 (-184+99 NB+74 Nf+288 Zeta[3]-144 NB Zeta[3])))+NB conj[yB] (-11 yB (NA \[Lambda]AB^2+(2+NB) \[Lambda]B^2)+32 (NA yA^2 \[Lambda]AB+(2+NB) yB^2 \[Lambda]B) conj[yB]+conj[yB]^2 (2 NA (16-6 NB+5 Nf) yA^2 yB+yB^3 (NB^2 (41-48 Zeta[3])+4 (48+10 Nf-3 Nf^2-48 Zeta[3])+NB (-248+54 Nf+288 Zeta[3])))))
gamrAL3 = 1/(32768 \[Pi]^6 rA) (444 rA \[Lambda]A^3+282 NA rA \[Lambda]A^3+30 NA^2 rA \[Lambda]A^3+34 NB rA \[Lambda]A \[Lambda]AB^2+17 NA NB rA \[Lambda]A \[Lambda]AB^2+80 NB rB \[Lambda]A \[Lambda]AB^2+40 NA NB rB \[Lambda]A \[Lambda]AB^2+60 NB rA \[Lambda]AB^3+8 NA NB rA \[Lambda]AB^3+48 NB rB \[Lambda]AB^3-5 NA NB rB \[Lambda]AB^3-10 NB rA \[Lambda]AB^2 \[Lambda]B-5 NB^2 rA \[Lambda]AB^2 \[Lambda]B+64 NB rB \[Lambda]AB^2 \[Lambda]B+32 NB^2 rB \[Lambda]AB^2 \[Lambda]B+6 NB rB \[Lambda]AB \[Lambda]B^2+3 NB^2 rB \[Lambda]AB \[Lambda]B^2+22 NB Nf rA yB \[Lambda]AB^2 conj[yB]+2 NB Nf yA^2 yB conj[yB]^3 ((-12+13 NB+9 Nf) rA-8 rB (NB+6 NB Zeta[3]-2 (-9+Nf+6 Zeta[3])))+2 NB Nf conj[yB]^2 (rA yA^2 (5 (2+NA) \[Lambda]A+2 \[Lambda]AB (-11-2 NA+24 Zeta[3]+6 NA Zeta[3]))+rB (yB^2 \[Lambda]AB (4-12 Nf+NB (39-24 Zeta[3])+48 Zeta[3])+yA^2 ((16+5 NA) \[Lambda]AB+4 (2+NA) \[Lambda]A (-1+3 Zeta[3]))))+Nf yA conj[yA] (32 NB rB \[Lambda]AB^2+3 rA (11 (2+NA) \[Lambda]A^2-7 NB \[Lambda]AB^2)+2 NB yB conj[yB] (25 (2+NA) rA \[Lambda]A+16 (2+NA) rB \[Lambda]A+8 (9+2 NA) rA \[Lambda]AB+rB \[Lambda]AB (-96+25 NA+192 Zeta[3]))-NB conj[yB]^2 (-48 (-6+NA) rB yA^2+32 rB yB^2 (14+3 NB-6 Nf-12 Zeta[3]+6 NB Zeta[3])+rA yB^2 (88-64 Nf-96 Zeta[3]+3 NB (-35+16 Zeta[3]))+6 rA yA^2 (28-32 Zeta[3]+NA (7+16 Zeta[3]))))+Nf yA conj[yA]^3 (48 (-6+NA) NB rB yB^2-rA (6 NB yB^2 (28-32 Zeta[3]+NA (7+16 Zeta[3]))+yA^2 (-200 Nf+192 (4+Zeta[3])+NA^2 (11+48 Zeta[3])-4 NA (-88+39 Nf+168 Zeta[3]))))-2 Nf conj[yA]^2 (-NB rB yB^2 ((16+5 NA) \[Lambda]AB+4 (2+NA) \[Lambda]A (-1+3 Zeta[3]))+NB yB conj[yB] ((12-13 NB-9 Nf) rA yB^2-16 rB yA^2 (-22+NA+12 Zeta[3])+8 rB yB^2 (NB+6 NB Zeta[3]-2 (-9+Nf+6 Zeta[3]))+3 rA yA^2 (108-96 Zeta[3]+NA (7+48 Zeta[3])))+rA ((2+NA) yA^2 \[Lambda]A (8-39 NA+12 Nf-144 Zeta[3]+24 NA Zeta[3])-NB yB^2 (5 (2+NA) \[Lambda]A+2 \[Lambda]AB (-11-2 NA+24 Zeta[3]+6 NA Zeta[3])))))
gamrBL3 = 1/(32768 \[Pi]^6 rB) (6 NA rA \[Lambda]A^2 \[Lambda]AB+3 NA^2 rA \[Lambda]A^2 \[Lambda]AB+64 NA rA \[Lambda]A \[Lambda]AB^2+32 NA^2 rA \[Lambda]A \[Lambda]AB^2-10 NA rB \[Lambda]A \[Lambda]AB^2-5 NA^2 rB \[Lambda]A \[Lambda]AB^2+48 NA rA \[Lambda]AB^3-5 NA NB rA \[Lambda]AB^3+60 NA rB \[Lambda]AB^3+8 NA NB rB \[Lambda]AB^3+80 NA rA \[Lambda]AB^2 \[Lambda]B+40 NA NB rA \[Lambda]AB^2 \[Lambda]B+34 NA rB \[Lambda]AB^2 \[Lambda]B+17 NA NB rB \[Lambda]AB^2 \[Lambda]B+444 rB \[Lambda]B^3+282 NB rB \[Lambda]B^3+30 NB^2 rB \[Lambda]B^3+Nf yB (NA (32 rA-21 rB) \[Lambda]AB^2+33 (2+NB) rB \[Lambda]B^2) conj[yB]-2 NA Nf yA yB^2 conj[yA]^3 ((12-13 NA-9 Nf) rB+8 rA (NA+6 NA Zeta[3]-2 (-9+Nf+6 Zeta[3])))+2 Nf conj[yB]^2 (-((2+NB) rB yB^2 \[Lambda]B (8-39 NB+12 Nf-144 Zeta[3]+24 NB Zeta[3]))+NA yA^2 ((16+5 NB) rA \[Lambda]AB+5 (2+NB) rB \[Lambda]B+4 (2+NB) rA \[Lambda]B (-1+3 Zeta[3])+2 rB \[Lambda]AB (-11+24 Zeta[3]+NB (-2+6 Zeta[3]))))+Nf yB conj[yB]^3 (-rB yB^2 (-200 Nf+192 (4+Zeta[3])+NB^2 (11+48 Zeta[3])-4 NB (-88+39 Nf+168 Zeta[3]))+6 NA yA^2 (8 (-6+NB) rA-rB (28-32 Zeta[3]+NB (7+16 Zeta[3]))))+2 NA Nf yA conj[yA] (11 rB \[Lambda]AB^2+yB conj[yB] (8 (9+2 NB) rB \[Lambda]AB+16 (2+NB) rA \[Lambda]B+25 (2+NB) rB \[Lambda]B+rA \[Lambda]AB (-96+25 NB+192 Zeta[3]))+conj[yB]^2 ((-12+13 NA+9 Nf) rB yA^2+16 rA yB^2 (-22+NB+12 Zeta[3])-8 rA yA^2 (NA+6 NA Zeta[3]-2 (-9+Nf+6 Zeta[3]))-3 rB yB^2 (108-96 Zeta[3]+NB (7+48 Zeta[3]))))+NA Nf conj[yA]^2 (yB conj[yB] (48 (-6+NB) rA yB^2+rB yA^2 (-88+64 Nf+NA (105-48 Zeta[3])+96 Zeta[3])-32 rA yA^2 (14+3 NA-6 Nf-12 Zeta[3]+6 NA Zeta[3])-6 rB yB^2 (28-32 Zeta[3]+NB (7+16 Zeta[3])))+2 (rB yB^2 (5 (2+NB) \[Lambda]B+2 \[Lambda]AB (-11-2 NB+24 Zeta[3]+6 NB Zeta[3]))+rA (yA^2 \[Lambda]AB (4-12 Nf+NA (39-24 Zeta[3])+48 Zeta[3])+yB^2 ((16+5 NB) \[Lambda]AB+4 (2+NB) \[Lambda]B (-1+3 Zeta[3]))))))

(* 3-loop beta functions *)
betayAL3  = 1/(65536 \[Pi]^6) (conj[yA]^3 (4 NB (32-16 NA NB+5 NA Nf) yB^4-2 NB yA^2 yB^2 (-32 (-8+Nf+18 Zeta[3])+NA^2 (-69+48 Zeta[3])+NA (16-40 Nf+96 Zeta[3]))+yA^4 (NA^3 (-109+48 Zeta[3])+NA^2 (756+43 Nf+288 Zeta[3]-48 Nf Zeta[3])+8 NA (-328-17 Nf+6 Nf^2-216 Zeta[3]-12 Nf Zeta[3])+8 (160+20 Nf+Nf^2+288 Zeta[3]+72 Nf Zeta[3])))+yA (-16 \[Lambda]A^3-10 NA \[Lambda]A^3-NA^2 \[Lambda]A^3-4 NB \[Lambda]A \[Lambda]AB^2-2 NA NB \[Lambda]A \[Lambda]AB^2-4 NB \[Lambda]AB^3-2 NB \[Lambda]AB^2 \[Lambda]B-NB^2 \[Lambda]AB^2 \[Lambda]B+NB yB (16 (2+NA) \[Lambda]A \[Lambda]AB+(128-11 NA-10 Nf) \[Lambda]AB^2+16 (2+NB) \[Lambda]AB \[Lambda]B-11 (2+NB) \[Lambda]B^2) conj[yB]+4 NB (yA^2 (12 (2+NA) \[Lambda]A+(56-28 NA+5 Nf) \[Lambda]AB)+8 yB^2 ((8+3 NB+4 Nf) \[Lambda]AB+2 (2+NB) \[Lambda]B)) conj[yB]^2-NB yB conj[yB]^3 (2 yA^2 (86 NA NB-NB (32+13 Nf)-3 (4+Nf) (-16+3 Nf+32 Zeta[3])+3 NA (-48+9 Nf+64 Zeta[3]))+yB^2 (NB^2 (-137+48 Zeta[3])+4 (80+6 Nf+3 Nf^2+48 Zeta[3])-2 NB (-124+59 Nf+336 Zeta[3]))))+yA conj[yA]^2 (4 (-6 (2+NA) (-16+2 NA-5 Nf) yA^2 \[Lambda]A+NB yB^2 (12 (2+NA) \[Lambda]A+(120+24 NA+17 Nf) \[Lambda]AB))+NB yB conj[yB] (-2 yB^2 (576+140 Nf-9 Nf^2+NA (16-7 Nf+96 NB (-1+Zeta[3]))-1152 Zeta[3]-288 Nf Zeta[3]+NB (-64-13 Nf+384 Zeta[3]))+yA^2 (3 NA^2 (-99+16 Zeta[3])+NA (1312+156 Nf+672 Zeta[3]-96 Nf Zeta[3])+64 (-40+12 Zeta[3]+3 Nf Zeta[3]))))+conj[yA] (-yA^2 ((2+NA) (-92+NA+15 Nf) \[Lambda]A^2+NB (-12+NA+5 Nf) \[Lambda]AB^2)+2 NB yB^2 (12 (2+NA) \[Lambda]A \[Lambda]AB+(16-9 NA) \[Lambda]AB^2+12 (2+NB) \[Lambda]AB \[Lambda]B-9 (2+NB) \[Lambda]B^2)+16 NB yB (yA^2 (5 (2+NA) \[Lambda]A-6 NA \[Lambda]AB+7 (8+Nf) \[Lambda]AB)+yB^2 ((4+7 NB+2 Nf) \[Lambda]AB+6 (2+NB) \[Lambda]B)) conj[yB]+NB conj[yB]^2 (-4 yA^4 (27 NA^2-16 (-2+Nf)+NA (-24+5 Nf-96 Zeta[3]))+2 yB^4 (8 (5-2 Nf) Nf+NB^2 (123-48 Zeta[3])+32 NB (-8+2 Nf+9 Zeta[3]))-yA^2 yB^2 (3 NB (-228-35 Nf+192 Zeta[3]+16 Nf Zeta[3])-16 (-128-13 Nf+4 Nf^2+120 Zeta[3]+30 Nf Zeta[3])+NA (-520+70 Nf+288 Zeta[3]+3 NB (81+16 Zeta[3]))))))
betayBL3  = 1/(256 \[Pi]^8) (-yB (NA^2 \[Lambda]A \[Lambda]AB^2+(16+10 NB+NB^2) \[Lambda]B^3+2 NA \[Lambda]AB^2 (\[Lambda]A+2 \[Lambda]AB+(2+NB) \[Lambda]B))-(6 NA^2 yA^2 \[Lambda]A (3 \[Lambda]A-4 \[Lambda]AB)+NA (-12+NB+5 Nf) yB^2 \[Lambda]AB^2+(2+NB) (-92+NB+15 Nf) yB^2 \[Lambda]B^2+2 NA yA^2 (18 \[Lambda]A^2-24 \[Lambda]A \[Lambda]AB+\[Lambda]AB ((-16+9 NB) \[Lambda]AB-12 (2+NB) \[Lambda]B))) conj[yB]+4 yB (-6 (2+NB) (-16+2 NB-5 Nf) yB^2 \[Lambda]B+NA yA^2 ((120+24 NB+17 Nf) \[Lambda]AB+12 (2+NB) \[Lambda]B)) conj[yB]^2-NA yA yB conj[yA]^3 (2 yB^2 (NA (-32+86 NB-13 Nf)-3 (4+Nf) (-16+3 Nf+32 Zeta[3])+3 NB (-48+9 Nf+64 Zeta[3]))+yA^2 (NA^2 (-137+48 Zeta[3])+4 (80+6 Nf+3 Nf^2+48 Zeta[3])-2 NA (-124+59 Nf+336 Zeta[3])))+conj[yB]^3 (-64 NA^2 NB yA^4+yB^4 (NB^3 (-109+48 Zeta[3])+NB^2 (756+43 Nf+288 Zeta[3]-48 Nf Zeta[3])+8 NB (-328-17 Nf+6 Nf^2-216 Zeta[3]-12 Nf Zeta[3])+8 (160+20 Nf+Nf^2+288 Zeta[3]+72 Nf Zeta[3]))+2 NA (2 (32+5 NB Nf) yA^4+yA^2 yB^2 (NB^2 (69-48 Zeta[3])+8 NB (-2+5 Nf-12 Zeta[3])+32 (-8+Nf+18 Zeta[3]))))+NA yA conj[yA] (yB (-11 (2+NA) \[Lambda]A^2+16 (2+NA) \[Lambda]A \[Lambda]AB+\[Lambda]AB ((128-11 NB-10 Nf) \[Lambda]AB+16 (2+NB) \[Lambda]B))+16 (yA^2 (6 (2+NA) \[Lambda]A+(4+7 NA+2 Nf) \[Lambda]AB)+yB^2 (-6 NB \[Lambda]AB+7 (8+Nf) \[Lambda]AB+5 (2+NB) \[Lambda]B)) conj[yB]+yB conj[yB]^2 (-2 yA^2 (576+16 NB+140 Nf-7 NB Nf-9 Nf^2-1152 Zeta[3]-288 Nf Zeta[3]+NA (-64-13 Nf+96 NB (-1+Zeta[3])+384 Zeta[3]))+yB^2 (3 NB^2 (-99+16 Zeta[3])+NB (1312+156 Nf+672 Zeta[3]-96 Nf Zeta[3])+64 (-40+12 Zeta[3]+3 Nf Zeta[3]))))+NA conj[yA]^2 (4 (8 yA^2 yB (2 (2+NA) \[Lambda]A+(8+3 NA+4 Nf) \[Lambda]AB)+yB^3 ((56-28 NB+5 Nf) \[Lambda]AB+12 (2+NB) \[Lambda]B))+conj[yB] (80 Nf yA^4+4 (16-5 NB) Nf yB^4-32 Nf^2 (yA^4-2 yA^2 yB^2)-2 Nf yA^2 yB^2 (104+35 NB-240 Zeta[3])+6 NA^2 yA^4 (41-16 Zeta[3])+4 yB^4 (-32-27 NB^2+24 NB (1+4 Zeta[3]))-8 yA^2 yB^2 (256-240 Zeta[3]+NB (-65+36 Zeta[3]))+NA yA^2 (64 yA^2 (-8+2 Nf+9 Zeta[3])-3 yB^2 (-228+81 NB-35 Nf+192 Zeta[3]+16 NB Zeta[3]+16 Nf Zeta[3])))))
beta\[Lambda]AL3  = 1/(32768 \[Pi]^6) (2960 \[Lambda]A^4+922 NA \[Lambda]A^4+33 NA^2 \[Lambda]A^4+240 NB \[Lambda]A^2 \[Lambda]AB^2-9 NA NB \[Lambda]A^2 \[Lambda]AB^2+536 NB \[Lambda]A \[Lambda]AB^3+80 NA NB \[Lambda]A \[Lambda]AB^3+64 NB \[Lambda]AB^4-5 NA NB \[Lambda]AB^4-8 NB^2 \[Lambda]AB^4-52 NB \[Lambda]A \[Lambda]AB^2 \[Lambda]B-26 NB^2 \[Lambda]A \[Lambda]AB^2 \[Lambda]B+128 NB \[Lambda]AB^3 \[Lambda]B+64 NB^2 \[Lambda]AB^3 \[Lambda]B+6 NB \[Lambda]AB^2 \[Lambda]B^2+3 NB^2 \[Lambda]AB^2 \[Lambda]B^2+172 NB Nf yB \[Lambda]A \[Lambda]AB^2 conj[yB]+2112 \[Lambda]A^4 Zeta[3]+480 NA \[Lambda]A^4 Zeta[3]+384 NB \[Lambda]A \[Lambda]AB^3 Zeta[3]+96 NB \[Lambda]AB^4 Zeta[3]+32 NB Nf yA^4 conj[yB]^4 (-Nf-12 Zeta[3]+NB (2+6 Zeta[3]))+4 NB Nf yA^2 yB conj[yB]^3 ((-12+13 NB+9 Nf) \[Lambda]A-8 \[Lambda]AB (NB+6 NB Zeta[3]-2 (-9+Nf+6 Zeta[3])))+8 Nf conj[yA]^4 (-48 NB yA^2 yB^2 (NA+4 Zeta[3])+4 NB yB^4 (-Nf-12 Zeta[3]+NB (2+6 Zeta[3]))-yA^4 (27 NA^2-6 NA (48+Nf)+64 (4+5 Nf+6 Zeta[3])))+2 NB Nf conj[yB]^2 (yB^2 \[Lambda]AB^2 (4-12 Nf+NB (39-24 Zeta[3])+48 Zeta[3])+yA^2 (5 (8+NA) \[Lambda]A^2+(64+5 NA) \[Lambda]AB^2+4 \[Lambda]A \[Lambda]AB (-47-2 NA+84 Zeta[3]+6 NA Zeta[3])))+2 Nf yA conj[yA]^3 (-yA^2 \[Lambda]A (NA^2 (11+48 Zeta[3])-4 NA (-232+39 Nf+168 Zeta[3])+8 (432-89 Nf+312 Zeta[3]))-2 NB yB^2 (8 \[Lambda]AB (28-3 NA+48 Zeta[3])+\[Lambda]A (340+21 NA-192 Zeta[3]+48 NA Zeta[3]))+8 NB yB conj[yB] (yA^2 (128-75 NA-192 Zeta[3])+8 yB^2 (2-2 NB-5 Nf-12 Zeta[3]+6 NB Zeta[3])))-2 Nf yA conj[yA] (-((322+65 NA) \[Lambda]A^3)+53 NB \[Lambda]A \[Lambda]AB^2-32 NB \[Lambda]AB^3-64 NB yA^2 yB conj[yB]^3 (2-5 Nf-12 Zeta[3]+NB (-2+6 Zeta[3]))-NB yB conj[yB] (25 (8+NA) \[Lambda]A^2+16 (21+2 NA) \[Lambda]A \[Lambda]AB+\[Lambda]AB^2 (25 NA+384 Zeta[3]))+NB conj[yB]^2 (yA^2 (16 \[Lambda]AB (28-3 NA+48 Zeta[3])+\[Lambda]A (680+42 NA-384 Zeta[3]+96 NA Zeta[3]))+yB^2 (32 \[Lambda]AB (14+3 NB-6 Nf-12 Zeta[3]+6 NB Zeta[3])+\[Lambda]A (88-105 NB-64 Nf-96 Zeta[3]+48 NB Zeta[3]))))-2 Nf conj[yA]^2 (4 NB yA^2 conj[yB]^2 (48 NA yA^2+192 yA^2 Zeta[3]+yB^2 (-96+107 NB+146 Nf+288 Zeta[3]-144 NB Zeta[3]))-NB yB^2 (5 (8+NA) \[Lambda]A^2+(64+5 NA) \[Lambda]AB^2+4 \[Lambda]A \[Lambda]AB (-47+84 Zeta[3]+NA (-2+6 Zeta[3])))+yA^2 (-128 NB \[Lambda]AB^2+\[Lambda]A^2 (16 (-13+6 Nf-138 Zeta[3])+3 NA^2 (-13+8 Zeta[3])+4 NA (-209+3 Nf+60 Zeta[3])))-2 NB yB conj[yB] (yB^2 ((-12+13 NB+9 Nf) \[Lambda]A-8 \[Lambda]AB (NB+6 NB Zeta[3]-2 (-9+Nf+6 Zeta[3])))-yA^2 (-16 \[Lambda]AB (NA-6 (7+6 Zeta[3]))+\[Lambda]A (964-480 Zeta[3]+3 NA (7+48 Zeta[3]))))))
beta\[Lambda]BL3  = 1/(32768 \[Pi]^6) (6 NA \[Lambda]A^2 \[Lambda]AB^2+3 NA^2 \[Lambda]A^2 \[Lambda]AB^2+128 NA \[Lambda]A \[Lambda]AB^3+64 NA^2 \[Lambda]A \[Lambda]AB^3+64 NA \[Lambda]AB^4-8 NA^2 \[Lambda]AB^4-5 NA NB \[Lambda]AB^4-52 NA \[Lambda]A \[Lambda]AB^2 \[Lambda]B-26 NA^2 \[Lambda]A \[Lambda]AB^2 \[Lambda]B+536 NA \[Lambda]AB^3 \[Lambda]B+80 NA NB \[Lambda]AB^3 \[Lambda]B+240 NA \[Lambda]AB^2 \[Lambda]B^2-9 NA NB \[Lambda]AB^2 \[Lambda]B^2+2960 \[Lambda]B^4+922 NB \[Lambda]B^4+33 NB^2 \[Lambda]B^4+2 Nf yB (NA \[Lambda]AB^2 (32 \[Lambda]AB-53 \[Lambda]B)+(322+65 NB) \[Lambda]B^3) conj[yB]+96 NA \[Lambda]AB^4 Zeta[3]+384 NA \[Lambda]AB^3 \[Lambda]B Zeta[3]+2112 \[Lambda]B^4 Zeta[3]+480 NB \[Lambda]B^4 Zeta[3]+32 NA Nf yB^4 conj[yA]^4 (-Nf-12 Zeta[3]+NA (2+6 Zeta[3]))+4 NA Nf yA yB^2 conj[yA]^3 ((-12+13 NA+9 Nf) \[Lambda]B-32 yB conj[yB] (-2+5 Nf+NA (2-6 Zeta[3])+12 Zeta[3])-8 \[Lambda]AB (NA+6 NA Zeta[3]-2 (-9+Nf+6 Zeta[3])))+2 Nf yB conj[yB]^3 (-yB^2 \[Lambda]B (NB^2 (11+48 Zeta[3])-4 NB (-232+39 Nf+168 Zeta[3])+8 (432-89 Nf+312 Zeta[3]))+2 NA yA^2 (8 \[Lambda]AB (-28+3 NB-48 Zeta[3])-\[Lambda]B (340+21 NB-192 Zeta[3]+48 NB Zeta[3])))-8 Nf conj[yB]^4 (-8 NA^2 yA^4 (1+3 Zeta[3])+yB^4 (27 NB^2-6 NB (48+Nf)+64 (4+5 Nf+6 Zeta[3]))+4 NA (Nf yA^4+12 yA^2 (NB yB^2+(yA^2+4 yB^2) Zeta[3])))+2 Nf conj[yB]^2 (yB^2 \[Lambda]B^2 (208-96 Nf+NB^2 (39-24 Zeta[3])+2208 Zeta[3]-4 NB (-209+3 Nf+60 Zeta[3]))+NA (128 yB^2 \[Lambda]AB^2+yA^2 ((64+5 NB) \[Lambda]AB^2+5 (8+NB) \[Lambda]B^2+4 \[Lambda]AB \[Lambda]B (-47-2 NB+84 Zeta[3]+6 NB Zeta[3]))))-2 NA Nf conj[yA]^2 (yA^2 \[Lambda]AB^2 (-4+12 Nf-48 Zeta[3]+3 NA (-13+8 Zeta[3]))+4 yB^2 conj[yB]^2 (48 yB^2 (NB+4 Zeta[3])+yA^2 (-96+107 NA+146 Nf+288 Zeta[3]-144 NA Zeta[3]))-yB^2 ((64+5 NB) \[Lambda]AB^2+5 (8+NB) \[Lambda]B^2+4 \[Lambda]AB \[Lambda]B (-47-2 NB+84 Zeta[3]+6 NB Zeta[3]))+conj[yB] (yA^2 yB (32 \[Lambda]AB (14+3 NA-6 Nf-12 Zeta[3]+6 NA Zeta[3])+\[Lambda]B (88-105 NA-64 Nf-96 Zeta[3]+48 NA Zeta[3]))+2 yB^3 (-8 \[Lambda]AB (-28+3 NB-48 Zeta[3])+\[Lambda]B (340+21 NB-192 Zeta[3]+48 NB Zeta[3]))))-2 NA Nf yA conj[yA] (-86 \[Lambda]AB^2 \[Lambda]B-yB conj[yB] (NB (25 \[Lambda]AB^2+32 \[Lambda]AB \[Lambda]B+25 \[Lambda]B^2)+8 (42 \[Lambda]AB \[Lambda]B+25 \[Lambda]B^2+48 \[Lambda]AB^2 Zeta[3]))+8 yB conj[yB]^3 (8 yA^2 (-2+5 Nf+NA (2-6 Zeta[3])+12 Zeta[3])+yB^2 (75 NB+64 (-2+3 Zeta[3])))+2 conj[yB]^2 (yA^2 ((12-13 NA-9 Nf) \[Lambda]B+8 \[Lambda]AB (NA+6 NA Zeta[3]-2 (-9+Nf+6 Zeta[3])))+yB^2 (-16 \[Lambda]AB (NB-6 (7+6 Zeta[3]))+\[Lambda]B (964-480 Zeta[3]+3 NB (7+48 Zeta[3]))))))
beta\[Lambda]ABL3  = 1/(32768 \[Pi]^6) (Nf yB \[Lambda]AB ((64-21 NA+22 NB) \[Lambda]AB^2+96 (2+NB) \[Lambda]AB \[Lambda]B+33 (2+NB) \[Lambda]B^2) conj[yB]-4 Nf yA^2 conj[yB]^4 (-16 NB yA^2 (-7+6 Zeta[3])-3 NB^2 yB^2 (-89+64 Zeta[3])+6 NB yB^2 (-136+15 Nf+160 Zeta[3])+16 (Nf (2 yA^2+9 yB^2)+4 yB^2 (8-3 Zeta[3])+12 yA^2 Zeta[3])+16 NA yA^2 (7-6 Zeta[3]+NB (-10+3 Zeta[3])))-4 Nf yB^2 conj[yA]^4 (yA^2 (16 (32+9 Nf-12 Zeta[3])-3 NA^2 (-89+64 Zeta[3])+NA (-816+90 Nf+960 Zeta[3]))+16 yB^2 (7 NB+2 Nf+12 Zeta[3]-6 NB Zeta[3]+NA (7-10 NB-6 Zeta[3]+3 NB Zeta[3])))+\[Lambda]AB (6 (74+47 NA+5 NA^2) \[Lambda]A^3+6 (74+47 NB+5 NB^2) \[Lambda]B^3+2 (2+NA) \[Lambda]A^2 \[Lambda]AB (71+4 NA+144 Zeta[3])+2 (2+NB) \[Lambda]AB \[Lambda]B^2 (71+4 NB+144 Zeta[3])+\[Lambda]AB^3 (NA (90-8 NB)+90 NB+192 (1+Zeta[3]))+(2+NB) \[Lambda]AB^2 \[Lambda]B (17 NA-5 NB+96 (3+2 Zeta[3]))-(2+NA) \[Lambda]A \[Lambda]AB (-40 (2+NB) \[Lambda]B+\[Lambda]AB (5 NA-17 NB-96 (3+2 Zeta[3]))))+Nf yB conj[yB]^3 (-yB^2 \[Lambda]AB (-200 Nf+192 (4+Zeta[3])+NB^2 (11+48 Zeta[3])-4 NB (-88+39 Nf+168 Zeta[3]))+2 yA^2 (24 (2+NA) (-6+NB) \[Lambda]A-8 (2+NB) \[Lambda]B (28+NB-2 Nf+36 Zeta[3]+6 NB Zeta[3])-\[Lambda]AB (640+556 NB-13 NB^2-96 Nf-9 NB Nf+384 Zeta[3]+3 NA (28+7 NB-32 Zeta[3]+16 NB Zeta[3]))))-Nf yA conj[yA]^3 (yA^2 \[Lambda]AB (-200 Nf+192 (4+Zeta[3])+NA^2 (11+48 Zeta[3])-4 NA (-88+39 Nf+168 Zeta[3]))+2 yB^2 (-24 (-6+NA) (2+NB) \[Lambda]B+8 (2+NA) \[Lambda]A (28+NA-2 Nf+36 Zeta[3]+6 NA Zeta[3])+\[Lambda]AB (640-13 NA^2+84 NB-96 Nf+384 Zeta[3]-96 NB Zeta[3]+NA (556+21 NB-9 Nf+48 NB Zeta[3])))-8 conj[yB] (2 yA^2 yB (NA (488-42 Nf-480 Zeta[3])-8 (44+17 Nf-12 Zeta[3])+3 NA^2 (-49+32 Zeta[3]))+yB^3 (-8 (8+5 NB+20 Nf+72 Zeta[3])+NA (-40+69 NB+96 NB Zeta[3]))))+2 Nf conj[yB]^2 (yB^2 \[Lambda]AB (-((2+NB) \[Lambda]B (8-39 NB+12 Nf-144 Zeta[3]+24 NB Zeta[3]))-2 \[Lambda]AB (76+8 Nf-192 Zeta[3]+NB (-143+96 Zeta[3])))+yA^2 (24 (2+NA) \[Lambda]A^2+24 (2+NB) \[Lambda]B^2+(2+NB) \[Lambda]AB \[Lambda]B (5 NA+96 Zeta[3])+(2+NA) \[Lambda]A (5 NB \[Lambda]AB+96 \[Lambda]AB Zeta[3]+8 \[Lambda]B (-1+3 Zeta[3])+4 NB \[Lambda]B (-1+3 Zeta[3]))+4 \[Lambda]AB^2 (48+NB (-1+12 Zeta[3])+NA (-1+12 Zeta[3]+NB (-1+3 Zeta[3])))))-Nf conj[yA]^2 (-4 conj[yB]^2 (yA^4 (NA (816-90 Nf-960 Zeta[3])-16 (32+9 Nf-12 Zeta[3])+3 NA^2 (-89+64 Zeta[3]))+yB^4 (NB (816-90 Nf-960 Zeta[3])-16 (32+9 Nf-12 Zeta[3])+3 NB^2 (-89+64 Zeta[3]))+8 yA^2 yB^2 (-8 (-5 NB+11 Nf+42 Zeta[3]+3 NB Zeta[3])+NA (40-19 NB-24 Zeta[3]+60 NB Zeta[3])))+yB conj[yB] (yA^2 (-32 (2+NB) \[Lambda]B (-22+NA+12 Zeta[3])+32 (2+NA) \[Lambda]A (34-6 Nf+36 Zeta[3]+NA (3+6 Zeta[3]))+\[Lambda]AB (-640 Nf+4608 (1+Zeta[3])-72 NB (-9+8 Zeta[3])-8 NA (-355+8 Nf+12 Zeta[3])+3 NA^2 (-35+16 Zeta[3])+6 NA NB (7+48 Zeta[3])))+2 yB^2 (-24 (2+NA) (-6+NB) \[Lambda]A+8 (2+NB) \[Lambda]B (28+NB-2 Nf+36 Zeta[3]+6 NB Zeta[3])+\[Lambda]AB (640+556 NB-13 NB^2-96 Nf-9 NB Nf+384 Zeta[3]+3 NA (28+7 NB-32 Zeta[3]+16 NB Zeta[3]))))-2 (yA^2 \[Lambda]AB (-((2+NA) \[Lambda]A (8-39 NA+12 Nf-144 Zeta[3]+24 NA Zeta[3]))-2 \[Lambda]AB (76+8 Nf-192 Zeta[3]+NA (-143+96 Zeta[3])))+yB^2 (24 (2+NA) \[Lambda]A^2+24 (2+NB) \[Lambda]B^2+(2+NB) \[Lambda]AB \[Lambda]B (5 NA+96 Zeta[3])+(2+NA) \[Lambda]A (5 NB \[Lambda]AB+96 \[Lambda]AB Zeta[3]+8 \[Lambda]B (-1+3 Zeta[3])+4 NB \[Lambda]B (-1+3 Zeta[3]))+4 \[Lambda]AB^2 (48+NB (-1+12 Zeta[3])+NA (-1+12 Zeta[3]+NB (-1+3 Zeta[3]))))))+Nf yA conj[yA] (\[Lambda]AB (33 (2+NA) \[Lambda]A^2+96 (2+NA) \[Lambda]A \[Lambda]AB+(64+22 NA-21 NB) \[Lambda]AB^2)+2 yB conj[yB] (144 (2+NA) \[Lambda]A^2+144 (2+NB) \[Lambda]B^2+2 \[Lambda]AB^2 (85 NB+NA (85+8 NB)-8 (4+Nf-60 Zeta[3]))+(2+NB) \[Lambda]AB \[Lambda]B (25 NA+64 (2+3 Zeta[3]))+(2+NA) \[Lambda]A (25 NB \[Lambda]AB+16 (2+NB) \[Lambda]B+64 \[Lambda]AB (2+3 Zeta[3])))+8 yB conj[yB]^3 (2 yB^2 (NB (488-42 Nf-480 Zeta[3])-8 (44+17 Nf-12 Zeta[3])+3 NB^2 (-49+32 Zeta[3]))+yA^2 (-8 (8+5 NB+20 Nf+72 Zeta[3])+NA (-40+69 NB+96 NB Zeta[3])))-conj[yB]^2 (2 yA^2 (-24 (-6+NA) (2+NB) \[Lambda]B+8 (2+NA) \[Lambda]A (28+NA-2 Nf+36 Zeta[3]+6 NA Zeta[3])+\[Lambda]AB (640-13 NA^2+84 NB-96 Nf+384 Zeta[3]-96 NB Zeta[3]+NA (556+21 NB-9 Nf+48 NB Zeta[3])))+yB^2 (-32 (2+NA) \[Lambda]A (-22+NB+12 Zeta[3])+32 (2+NB) \[Lambda]B (34-6 Nf+36 Zeta[3]+NB (3+6 Zeta[3]))+\[Lambda]AB (-8 NB (-355+8 Nf+12 Zeta[3])+3 NB^2 (-35+16 Zeta[3])+128 (36-5 Nf+36 Zeta[3])+6 NA (108-96 Zeta[3]+NB (7+48 Zeta[3])))))))

(* Define full three-loop expressions *)

gamA = gamAL1 + gamAL2 + gamAL3
gamB = gamBL1 + gamBL2 + gamBL3
gam\[Psi] = gam\[Psi]L1 + gam\[Psi]L2 + gam\[Psi]L3
gamrA = gamrAL1 + gamrAL2 + gamrAL3
gamrB = gamrBL1 + gamrBL2 + gamrBL3

betayA = betayAL1 + betayAL2 + betayAL3
betayB = betayBL1 + betayBL2 + betayBL3
beta\[Lambda]A = beta\[Lambda]AL1 + beta\[Lambda]AL2 + beta\[Lambda]AL3
beta\[Lambda]B = beta\[Lambda]BL1 + beta\[Lambda]BL2 + beta\[Lambda]BL3
beta\[Lambda]AB = beta\[Lambda]ABL1 + beta\[Lambda]ABL2 + beta\[Lambda]ABL3

